Real-time trajectory planning for automated vehicle safety and performance in dynamic environments

Safe trajectory planning for high-performance automated vehicles in an environment with both static and moving obstacles is a challenging problem. Part of the challenge is developing a formulation that can be solved in real-time while including the following set of specifications: minimum time-to-goal, a dynamic vehicle model, minimum control effort, both static and moving obstacle avoidance, simultaneous optimization of speed and steering, and a short execution horizon. This paper presents a nonlinear model predictive control-based trajectory planning formulation, tailored for a large, high-speed unmanned ground vehicle, that includes the above set of specifications. This paper also evaluates NLOptControl's ability to solve this formulation in real-time in conjunction with the KNITRO nonlinear programming problem solver; NLOptControl is our open-source, direct-collocation based, optimal control problem solver. This formulation is tested with various sets of the specifications. In particular, a parametric study relating execution horizon and obstacle speed, indicates that the moving obstacle avoidance specification is not needed for safety when the planner has a small execution horizon ($\leq0.375\;s$) and the obstacles are moving slowly ($\leq2.11\frac{m}{s}$). However, a moving obstacle avoidance specification is needed when the obstacles are moving faster, and this specification improves the overall safety by a factor of $6.73$ ($p=2.2\times10^{-16}$) without, in most cases, increasing the solve-times. Overall, the results indicate that (1) safe trajectory planners for high-performance automated vehicles should include the entire set of specifications mentioned above, unless a static or low-speed environment permits a less comprehensive planner; and (2) NLOptControl can solve the formulation in real-time.

==> res/s3_A2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s3"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
tex = 0.5
movingObstacles = false
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>50.),(:L_rd=>5.),(:N=>10),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>.0),(:ce=>0.),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
fixYAML(c)   # fix messed up data types
n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s3_B2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s3"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
tex = 0.5
movingObstacles = false
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>50.),(:L_rd=>5.),(:N=>10),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.0),(:ce=>0.),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
fixYAML(c)   # fix messed up data types

n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s3_C2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s3"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
tex = 0.5
movingObstacles = false
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>50.),(:L_rd=>5.),(:N=>10),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.0),(:ce=>1.),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
fixYAML(c)   # fix messed up data types

n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s4_C2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s4"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
tex = 0.5
movingObstacles = false
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>50.),(:L_rd=>5.),(:N=>10),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.0),(:ce=>1.),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
fixYAML(c)   # fix messed up data types

n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s4_D2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s4"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
tex = 0.5
movingObstacles = true
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>50.),(:L_rd=>5.),(:N=>10),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.0),(:ce=>1.),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
fixYAML(c)   # fix messed up data types
n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s9_C2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s9"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
movingObstacles = false
tex = 0.5
v = -10

##
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>90.),(:L_rd=>10.),(:Ylims=>[0.0,720.]),(:Xlims=>[-1.0,25.0]),(:Xmin=>0.0),(:Xmax=>24.0),(:N=>15),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.),(:haf=>1.),(:ce=>1.),(:ic=>100),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
y0 = c["obstacle"]["y0"]
vy = c["obstacle"]["vy"]
y0[2] = 650
vy[2] = v
setConfig(c,"obstacle";(:y0=>y0),(:vy=>vy))
fixYAML(c)   # fix messed up data types

n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");


==> res/s9_D2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots

planner_name = "RTPP"
case_name = "s9"
vehicle_name = "hmmwv"
models =[:ThreeDOFv2, :KinematicBicycle2]
model = models[1]
movingObstacles = true
tex = 0.5
v = -10

##
c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>300),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>90.),(:L_rd=>10.),(:Ylims=>[0.0,720.]),(:Xlims=>[-1.0,25.0]),(:Xmin=>0.0),(:Xmax=>24.0),(:N=>15),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
setConfig(c,"weights";(:time=>100.),(:haf=>1.),(:ce=>1.),(:ic=>100),(:r0=>10.),(:psi0=>10.))
setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
y0 = c["obstacle"]["y0"]
vy = c["obstacle"]["vy"]
y0[2] = 650
vy[2] = v
setConfig(c,"obstacle";(:y0=>y0),(:vy=>vy))
fixYAML(c)   # fix messed up data types

n = initializeAutonomousControl(c);
simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)
include("../postProcess.jl");
maximum(n.r.ocp.dfsOpt[:tSolve])


==> res/sweep2/SolveTimeFisherTest.r <==
require(tidyverse)
require(ggplot2)
require(lme4)
#library(reshape2)

th <- theme_bw() + 
  theme(
    panel.grid.minor = element_blank(),
    panel.grid.major = element_blank(),
    panel.background = element_blank()) 

bench <- read.csv('sweepAoff.csv')
new <- read.csv('sweepAon.csv')

dfs <- rbind(bench, new)

# turn it into a list type
# dfs %>% gather(v, tex, move, goalReached, simFailed, tmean, ttg, tmax, Jmean, realTime) %>% group_by(v,tex,move)

# plot raw data
ggplot(dfs, aes(x=v, y=tex)) + geom_point()
dfs %>%
  group_by(v,tex,move) %>%
  filter(goalReached == 'true') %>%
  ggplot(aes(x = v, y = tex)) +
 # geom_jitter() +
  scale_shape_discrete(solid=T) +
  #facet_grid(solver~integrationScheme) +
  geom_point()+
  facet_wrap(~move) +
  th +
  labs(x = "Obstacle Velocity (m/s)", y = "Execution Horions (s)")

# 1) did the data go in the expected direction?
# 2) where the data statistically significant?

# X^2 test -- can do manually
# figure out how many bench passed and failed for each case
# consider removing static obstacle case and case where speed is less than a particular amount

cP = sum(new$tmax < bench$tmax, na.rm=TRUE)
cF = sum(new$tmax > bench$tmax, na.rm=TRUE)
dP = sum(new$tmax > bench$tmax, na.rm=TRUE)
dF = sum(new$tmax < bench$tmax, na.rm=TRUE)

cP = sum(new$tmean < bench$tmean, na.rm=TRUE)
cF = sum(new$tmean > bench$tmean, na.rm=TRUE)
dP = sum(new$tmean > bench$tmean, na.rm=TRUE)
dF = sum(new$tmean < bench$tmean, na.rm=TRUE)


bench2 = filter(bench, simFailed != Infeasible ) 
new2 = filter(new, v < -1, v > -3, tex < 0.38) 
cP = sum(new2$tmax < bench2$tmax, na.rm=TRUE)
cF = sum(new2$tmax > bench2$tmax, na.rm=TRUE)
dP = sum(new2$tmax > bench2$tmax, na.rm=TRUE)
dF = sum(new2$tmax < bench2$tmax, na.rm=TRUE)

cP = sum(new$tmean < bench$tmean, na.rm=TRUE)
cF = sum(new$tmean > bench$tmean, na.rm=TRUE)
dP = sum(new$tmean > bench$tmean, na.rm=TRUE)
dF = sum(new$tmean < bench$tmean, na.rm=TRUE)



dfF <- dfs %>% group_by(tmean) %>% filter(move=='false')
dfT %>% filter(move=='true')

cP <- nrow(dfs %>% filter(move=='false',goalReached=='true'))
cF <- nrow(dfs %>% filter(move=='false',goalReached=='false'))
dP <- nrow(dfs %>% filter(move=='true',goalReached=='true'))
dF <- nrow(dfs %>% filter(move=='true',goalReached=='false'))

M = matrix(c(cF,dF,cP,dP),2,2,dimnames = list(c("static","move"),c("fail","pass")))
R = chisq.test(M)
# p = 2.2e-16 ... where 0.05 is limit for significance
R$p.value

# actual data
R$observed

# if null hypothesis is true
R$expected  

# fisher exact test -- harder to do manually

FT = fisher.test(M)
FT

# omitting data... 
dfs2 = filter(dfs, v != 0.0, v > -25) 
cP <- nrow(dfs2 %>% filter(move=='false',goalReached=='true'))
cF <- nrow(dfs2 %>% filter(move=='false',goalReached=='false'))
dP <- nrow(dfs2 %>% filter(move=='true',goalReached=='true'))
dF <- nrow(dfs2 %>% filter(move=='true',goalReached=='false'))

M = matrix(c(cF,dF,cP,dP),2,2,dimnames = list(c("static","move"),c("fail","pass")))
R = chisq.test(M)
# p = 2.2e-16 ... where 0.05 is limit for significance
R$p.value

# actual data
R$observed

# if null hypothesis is true
R$expected  

# fisher exact test -- harder to do manually

FT = fisher.test(M)
FT



==> res/sweep2/main.jl <==
using MichiganAutonomousVehicles, NLOptControl, VehicleModels, PrettyPlots
using DataFrames
using CSV

#n=0
function main()
 planner_name = "RTPP"
 case_name = "s9"
 vehicle_name = "hmmwv"
 models =[:ThreeDOFv2, :KinematicBicycle2]
 model = models[1]
 allMove = [true]
 num = 20
 Tex = Vector(linspace(0.01,1.0,num))
 Vy = Vector(linspace(0.0,-40,num))

 NT = num^2
 allTex = zeros(NT,1)
 allVy = zeros(NT,1)
 i = 1
 for tex in Tex
     for v in Vy
         allTex[i] = tex
         allVy[i] = v
         i = i + 1
     end
 end

 for movingObstacles in allMove
  for k in 144:NT # computer crashes sometimes...need to do this
    tex = allTex[k]
    v = allVy[k]
    c = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/planner/",planner_name,".yaml")))
    c["vehicle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/vehicle/",vehicle_name,".yaml")))
    c["goal"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["goal"]
    c["X0"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["X0"]
    c["obstacle"] = load(open(string(Pkg.dir("MichiganAutonomousVehicles"),"/config/case/",case_name,".yaml")))["obstacle"]
    setConfig(c, "misc";(:onlyOptimal=>true),(:ocpSave=>true),(:evalConstraints=>false),(:mpc_max_iter=>4000),(:tex=>tex),(:movingObstacles=>movingObstacles),(:Lr=>90.),(:L_rd=>10.),(:Ylims=>[0.0,720.]),(:Xlims=>[-1.0,25.0]),(:Xmin=>0.0),(:Xmax=>24.0),(:N=>15),(:model=>model), (:solver=>:KNITRO), (:integrationScheme=>:trapezoidal))
    setConfig(c,"weights";(:time=>100.),(:haf=>1.),(:ce=>1.),(:ic=>100),(:r0=>10.),(:psi0=>10.))
    setConfig(c,"tolerances";(:ir=>0.005),(:ipsi=>0.5))
    y0 = c["obstacle"]["y0"]
    vy = c["obstacle"]["vy"]
    y0[2] = 650
    vy[2] = v
    setConfig(c,"obstacle";(:y0=>y0),(:vy=>vy))
    fixYAML(c)   # fix messed up data types

    n = initializeAutonomousControl(c);
    simMPC!(n;updateFunction=updateAutoParams!,checkFunction=checkCrash)

    # save data
    dfs = DataFrame()
    dfs[:v] = v
    dfs[:tex] = tex
    dfs[:move] = movingObstacles
    ############
    # metrics
    dfs[:goalReached] = n.f.mpc.goalReached
    dfs[:simFailed] = n.f.mpc.simFailed[2]
    if n.f.mpc.goalReached
        dfs[:tmax] = maximum(n.r.ocp.dfsOpt[:tSolve])
        dfs[:tmean] = mean(n.r.ocp.dfsOpt[:tSolve])
        dfs[:Jmean] = mean(n.r.ocp.dfsOpt[:objVal])
        dfs[:ttg] = n.r.ip.plant[:t][end]
        if maximum(n.r.ocp.dfsOpt[:tSolve]) <= tex
         dfs[:realTime] = true
        else
         dfs[:realTime] = false
        end
    else
        dfs[:tmax] = NaN
        dfs[:tmean] = NaN
        dfs[:Jmean] = NaN
        dfs[:ttg] = NaN
        dfs[:realTime] = NaN
    end
    @show dfs, k
    # metrics
    ############

    if movingObstacles
     filename = "sweepAon"
    else
     filename = "sweepAoff"
    end
    # saving each time in case something breaks
    if !isfile(string("results/",filename,".csv"))
        CSV.write(string("results/",filename,".csv"), dfs; quotechar = ' ')
    else
        CSV.write(string("results/",filename,".csv"), dfs; quotechar = ' ', append = true)
    end

  end
 end

 return Tex, Vy
end

main()

include("meanProbs.jl")


==> res/sweep2/meanProbs.jl <==
using DataFrames
using CSV
num = 20
Tex = Vector(linspace(0.01,1.0,num))
Vy = Vector(linspace(0.0,-40,num))

#Tex, Vy = main(num)

dfsON = CSV.read("results/sweepAon.csv")
dfsoff = CSV.read("results/sweepAoff.csv")

# calculate average RTFs
dfs = DataFrame()
dfs[:tex] = Tex
dfs[:maxon] = zeros(num)
dfs[:meanon] = zeros(num)
dfs[:maxoff] = zeros(num)
dfs[:meanoff] = zeros(num)

chop = false # can neglecting obstacle speeds above some magnitude for discussion
if chop
 N = 3
else
 N = num
end

# average speed out
for n in 1:num
 idx = find(round(dfsON[:tex],3).==round(Tex[n],3))[1:N]
 x = dfsON[:tmax][idx]./dfsON[:tex][idx]
 dfs[:maxon][n] = mean(x[.!isnan.(x)])
 x = dfsON[:tmean][idx]./dfsON[:tex][idx]
 dfs[:meanon][n] = mean(x[.!isnan.(x)])

 x = dfsoff[:tmax][idx]./dfsoff[:tex][idx]
 dfs[:maxoff][n] = mean(x[.!isnan.(x)])
 x = dfsoff[:tmean][idx]./dfsoff[:tex][idx]
 dfs[:meanoff][n] = mean(x[.!isnan.(x)])
end

filename = "means"
CSV.write(string("results/",filename,".csv"), dfs; quotechar = ' ')

# calcuate probability of getting to the goal across speeds for the range of execution-horizons
dfs = DataFrame()
dfs[:tex] = Tex
dfs[:pc] = zeros(num)
dfs[:pd] = zeros(num)

for n in 1:num
 idx = find(round.(dfsoff[:tex],3).==round.(Tex[n],3))[1:N]
 dfs[:pc][n] = length(find(dfsoff[:goalReached][idx].==true))/N

 idx = find(round.(dfsON[:tex],3).==round.(Tex[n],3))[1:N]
 dfs[:pd][n] = length(find(dfsON[:goalReached][idx].==true))/N
end

filename = "probs"
CSV.write(string("results/",filename,".csv"), dfs; quotechar = ' ')

# consider putting additional comparisons in appendix


==> res/sweep2/rscripta.r <==
require(tidyverse)
require(ggplot2)
require(lme4)
#library(reshape2)

th <- theme_bw() + 
  theme(
    panel.grid.minor = element_blank(),
    panel.grid.major = element_blank(),
    panel.background = element_blank()) 

bench <- read.csv('sweepAoff.csv')
new <- read.csv('sweepAon.csv')

dfs <- rbind(bench, new)

# turn it into a list type
dfs %>% gather(v, tex, move, goalReached, simFailed, tmean, ttg, tmax, Jmean, realTime) %>% group_by(v,tex,move)

# plot raw data
ggplot(dfs, aes(x=v, y=tex)) + geom_point()
dfs %>%
  group_by(v,tex,move) %>%
  filter(goalReached == 'true') %>%
  ggplot(aes(x = v, y = tex)) +
 # geom_jitter() +
  scale_shape_discrete(solid=T) +
  #facet_grid(solver~integrationScheme) +
  geom_point()+
  facet_wrap(~move) +
  th +
  labs(x = "Obstacle Velocity (m/s)", y = "Execution Horions (s)")

# 1) did the data go in the expected direction?
# 2) where the data statistically significant?

# X^2 test -- can do manually
# figure out how many bench passed and failed for each case
# consider removing static obstacle case and case where speed is less than a particular amount
cP <- nrow(dfs %>% filter(move=='false',goalReached=='true'))
cF <- nrow(dfs %>% filter(move=='false',goalReached=='false'))
dP <- nrow(dfs %>% filter(move=='true',goalReached=='true'))
dF <- nrow(dfs %>% filter(move=='true',goalReached=='false'))

M = matrix(c(cF,dF,cP,dP),2,2,dimnames = list(c("static","move"),c("fail","pass")))
R = chisq.test(M)
# p = 2.2e-16 ... where 0.05 is limit for significance
R$p.value

# actual data
R$observed

# if null hypothesis is true
R$expected  

# fisher exact test -- harder to do manually

FT = fisher.test(M)
FT

# omitting data... 
dfs2 = filter(dfs, v != 0.0, v > -25) 
cP <- nrow(dfs2 %>% filter(move=='false',goalReached=='true'))
cF <- nrow(dfs2 %>% filter(move=='false',goalReached=='false'))
dP <- nrow(dfs2 %>% filter(move=='true',goalReached=='true'))
dF <- nrow(dfs2 %>% filter(move=='true',goalReached=='false'))

M = matrix(c(cF,dF,cP,dP),2,2,dimnames = list(c("static","move"),c("fail","pass")))
R = chisq.test(M)
# p = 2.2e-16 ... where 0.05 is limit for significance
R$p.value

# actual data
R$observed

# if null hypothesis is true
R$expected  

# fisher exact test -- harder to do manually

FT = fisher.test(M)
FT

